Measurements of Building Attenuation in 450 MHz LTE Networks

This work reports on a measurement study to estimate the attenuation of 450 MHz LTE networks. The LTE band 72 is currently deployed in Germany, in particular for smart grid applications. Due to this use-case, we assume that a significant amount of future devices will be deployed stationary and indoor which motivated our campaign. We designed a custom measurement device which uses commercial off-the-shelf hardware to assess the downlink RSRP of a public mobile network. In addition, a software has been developed to provide non-experts the possibility to conduct these measurements in the future. This software provides the possibility to determine the indoor position based on ground plans. We conducted measurements at three different buildings. Our results reveal, that the building attenuation of 450 MHz LTE networks is highly heterogeneous and mainly depends on the type of the building, the indoor position and in particular the height of the floor where the device is located.

==> find_acros.py <==
import argparse
import re
from tabulate import tabulate
from pathlib import Path


def create_acronym_list(acro_file: Path):
    acronyms = []
    lines = acro_file.read_text().splitlines()
    for line in lines:
        line = line.strip()
        if not line.startswith("%"):
            match = re.search(r"\\acro{([^}]*)}{([^}]*)}", line)
            if match:
                acronyms.append(match.group(1))
    return acronyms


def find_unrecognized_acronyms_in_line(line, acronyms, line_num, neighborhood=40):
    unrecognized_acronyms = []
    for acronym in acronyms:
        pattern = r"\b" + re.escape(acronym) + r"s?\b"
        matches = re.finditer(pattern, line)
        for match in matches:
            if (match.start() == 0 or line[match.start() - 1] != "{") and (
                match.end() == len(line) or line[match.end()] != "}"
            ):
                start = max(0, match.start() - neighborhood)
                end = min(
                    len(line),
                    match.end() + 2 * neighborhood - (match.start() - start),
                )
                neighborhood_text = line[start:end][: 2 * neighborhood]
                highlighted_neighborhood = re.sub(pattern,f"\033[91m{match.group(0)}\033[0m", neighborhood_text)
                unrecognized_acronyms.append((line_num, acronym, highlighted_neighborhood))
    return unrecognized_acronyms


def find_unrecognized_acronyms(tex_file: Path, acronyms, neighborhood=40):
    unrecognized_acronyms = []
    lines = tex_file.read_text().splitlines()
    for line_num, line in enumerate(lines, start=1):
        line = line.strip()

        # Skip lines that are LaTeX comments
        if line.startswith("%"):
            continue

        line_unrecognized_acronyms = find_unrecognized_acronyms_in_line(
            line, acronyms, line_num, neighborhood
        )
        unrecognized_acronyms.extend(line_unrecognized_acronyms)

    return unrecognized_acronyms


def print_unrecognized_acronyms(unrecognized_acronyms):
    if unrecognized_acronyms:
        table_headers = ["Line", "Acronym", "Neighborhood"]
        table_data = [
            (f'"paper.tex" line {line_num}', acronym, neighborhood)
            for line_num, acronym, neighborhood in unrecognized_acronyms
        ]
        table = tabulate(table_data, headers=table_headers, tablefmt="fancy_grid")

        print("Unrecognized acronyms:")
        print(table)

        total_count = len(unrecognized_acronyms)
        print(f"Total unrecognized acronyms: {total_count}")
    else:
        print("No unrecognized acronyms found.")


def main():
    parser = argparse.ArgumentParser(description="Find unrecognized acronyms in a LaTeX document")
    parser.add_argument("document", help="Path to the LaTeX document file")
    parser.add_argument("acronyms", help="Path to the acronyms file")
    parser.add_argument(
        "-n",
        "--neighborhood",
        type=int,
        default=40,
        help="Size of the neighborhood to display around the acronym occurrence",
    )
    args = parser.parse_args()

    if args.neighborhood < 0:
        parser.error("The neighborhood size cannot be negative.")

    document_path = Path(args.document)
    acronyms_path = Path(args.acronyms)

    acronyms = create_acronym_list(acronyms_path)
    unrecognized_acronyms = find_unrecognized_acronyms(document_path, acronyms, args.neighborhood)
    print_unrecognized_acronyms(unrecognized_acronyms)


if __name__ == "__main__":
    main()

